Flood of multipartite Rains entanglement

Multipartite entanglement admits phenomena such as the activation of genuine multipartite entanglement (GME) and the existence of inequivalent classes of entanglement, and existing bipartite entanglement measures have no unique generalization to this regime. In this work, we define the Rains, monsoon, hurricane, and squall entanglement as generalizations of the bipartite Rains relative entropy, and we establish various properties of these entanglement measures. We also prove that the Rains entanglement is monotone under selective quantum operations that completely preserve the positivity of the partial transpose. We establish single-letter upper bounds on the one-shot and asymptotic rates at which a fixed pure state can be distilled from an arbitrary state in both the standard and probabilistic approximate distillation scenarios. Among the entanglement measures we define, the tightest upper bound on the one-shot pure-state distillation rate is in terms of the Rains entanglement. However, the activation of GME (or, equivalently, the tensor instability of biseparability) makes it unclear if the one-shot bound in terms of the Rains entanglement can be extended to a single-letter asymptotic bound. Instead, we establish upper bounds on the asymptotic pure-state distillation rate in terms of the hurricane and squall entanglement. Upper bounds on the GHZ- and W-distillable entanglement follow as a consequence. Additionally, we define the multipartite max-Rains entanglement, write it as a semidefinite program, and derive a dual program for it. Finally, we analyze these measures for quantum pairwise independent networks, and we establish a conditional gradient (Frank-Wolfe) algorithm for computing the Rains entanglement.

==> anc/gen_mult_rains_ent.py <==
'''
calculates the (genuine multipartite) Rains entanglement of a density 
matrix

last updated: 8/11/2026

authors:
  - code by Hailey S. Murray; based on the work "Flood of multipartite Rains 
    entanglement" by Hailey S. Murray, Sagnik Bhattacharya, M. Cerezo, Liuke Lyu, 
    and Mark M. Wilde
    
arguments:
  - rho: density matrix (positive semi-definite matrix with unit trace)
  - dims: list containing the dimension of each subsystem. For a k-partite
    density matrix, the list should have k entries, where each entry is
    the dimension of the subsystem (i.e., a system with two qubits and one
    qutrit would have dims = [2,2,3]).

solver:
  - the solver is qics (https://qics.dev/), which offers support for
    quantum relative entropy minimization. It's implemented 
    using picos (https://pypi.org/project/PICOS/)

contact:
  - for questions or feedback, please contact Hailey Murray at hm649@cornell.edu
'''

import numpy as np
import picos
from scipy.special import comb
from itertools import combinations  

def gen_mult_rains_ent(rho, dims):
    rho_dims = np.shape(rho)
    rho_row = rho_dims[0]

    # number of subsystems
    n = len(dims)

    # enumerates the subsystems
    sys_vec = np.arange(n)

    X = picos.Constant("X",rho)
    P = picos.Problem()

    vars = []
    cons = []
    count = 0

    for i in range(1,n):

        num = int(comb(n-1,i))
        sys_combos = np.array(list((combinations(sys_vec,i))))

        for k in range(num):
         
            sys_combos_list = [int(l) for l in sys_combos[k]]

            var = picos.HermitianVariable(f'Y_{k+count}',rho_row)
            var_plus = picos.HermitianVariable(f'P_{k+count}',rho_row)
            var_minus = picos.HermitianVariable(f'M_{k+count}',rho_row)

            vars.append(var)
            cons.append(var_plus + var_minus)

            P.add_constraint(var >> 0)
            P.add_constraint(var_plus >> 0)
            P.add_constraint(var_minus >> 0)

            P.add_constraint(picos.partial_transpose(var,sys_combos_list,dims) == var_plus - var_minus)

        count += num

    P.add_constraint(picos.sum([picos.trace(i) for i in cons]) << 1)
    P.set_objective("min",picos.quantrelentr(X,picos.sum(vars)))
    print(P)

    P.solve(solver = 'qics', primals=None)

    ans = P.value/np.log(2)
    print(f'Rains entanglement: {ans}')
    return ans

==> anc/hurricane_ent.py <==
'''
calculates the hurricane entanglement of a density matrix

last updated: 8/11/2026

authors:
  - code by Hailey S. Murray; based on the work "Flood of multipartite Rains 
    entanglement" by Hailey S. Murray, Sagnik Bhattacharya, M. Cerezo, Liuke Lyu, 
    and Mark M. Wilde
    
arguments:
  - rho: density matrix (positive semi-definite matrix with unit trace)
  - dims: list containing the dimension of each subsystem. For a k-partite
    density matrix, the list should have k entries, where each entry is
    the dimension of the subsystem (i.e., a system with two qubits and one
    qutrit would have dims = [2,2,3]).

solver:
  - the solver is qics (https://qics.dev/), which offers support for
    quantum relative entropy minimization. It's implemented 
    using picos (https://pypi.org/project/PICOS/)

contact:
  - for questions or feedback, please contact Hailey Murray at hm649@cornell.edu
'''

import numpy as np
from scipy.special import comb
from itertools import combinations  
from rains_rel_entr import rains_rel_entr

def hurricane_ent(rho, dims):
    # number of subsystems
    n = len(dims)

    # enumerates the subsystems
    sys_vec = np.arange(n)

    count = 0
    bipartite_rains = []

    for i in range(1,n):
        
        num = int(comb(n-1,i))
        sys_combos = np.array(list((combinations(sys_vec,i))))
        print(sys_combos)
        for k in range(num):
         
            sys_combos_list = [int(l) for l in sys_combos[k]]
            bipartite_rains.append(rains_rel_entr(rho, dims, sys_combos_list))

        count += num

    ans = np.min(bipartite_rains)
    print(f'hurricane entanglement: {ans}')
    return ans

==> anc/rains_rel_entr.py <==
'''
calculates the bipartite Rains relative entropy of a density
matrix

last updated: 8/11/2026

authors:
  - code by Hailey S. Murray; see https://arxiv.org/abs/quant-ph/9809082
    by E. M. Rains for original paper introducing the Rains relative entropy
    
arguments:
  - rho: density matrix (positive semi-definite matrix with unit trace)
  - dims: list containing the dimension of each subsystem. For a k-partite
    density matrix, the list should have k entries, where each entry is
    the dimension of the subsystem (i.e., a system with two qubits and one
    qutrit would have dims = [2,2,3]).
  - bipartition (optional): list of subsystems that determines the bipartite
    cut that the Rains relative entropy is evaluated with respect to (i.e. for the
    bipartition A|BC, this could be [1] or [2,3])

solver:
  - the solver is qics (https://qics.dev/), which offers support for
    quantum relative entropy minimization. It's implemented 
    using picos (https://pypi.org/project/PICOS/)

contact:
  - for questions or feedback, please contact Hailey Murray at hm649@cornell.edu
'''

import numpy as np
import picos

def rains_rel_entr(rho, dims, bipartition=None):
    rho_dims = np.shape(rho)
    rho_row = rho_dims[0]

    # number of subsystems
    n = len(dims)

    # if bipartition is not specified, divide system in half
    if bipartition is None:
        bipartition = [int(i) for i in range(int(n/2))]

    P = picos.Problem()

    var = picos.HermitianVariable(f'Y',rho_row)
    var_plus = picos.HermitianVariable(f'P',rho_row)
    var_minus = picos.HermitianVariable(f'M',rho_row)

    P.add_constraint(var >> 0)
    P.add_constraint(var_plus >> 0)
    P.add_constraint(var_minus >> 0)
    P.add_constraint(picos.partial_transpose(var,bipartition,dims) == var_plus - var_minus)
    P.add_constraint(picos.trace(var_plus) + picos.trace(var_minus) << 1)

    P.set_objective("min",picos.quantrelentr(rho,var))
    print(P)

    P.solve(solver = 'qics', primals=None)

    ans = P.value/np.log(2)
    print(f'Rains relative entropy: {ans}')
    return ans

==> anc/squall_ent.py <==
'''
calculates the squall entanglement of a density matrix

last updated: 8/11/2026

authors:
  - code by Hailey S. Murray; based on the work "Flood of multipartite Rains 
    entanglement" by Hailey S. Murray, Sagnik Bhattacharya, M. Cerezo, Liuke Lyu, 
    and Mark M. Wilde
    
arguments:
  - rho: density matrix (positive semi-definite matrix with unit trace)
  - dims: list containing the dimension of each subsystem. For a k-partite
    density matrix, the list should have k entries, where each entry is
    the dimension of the subsystem (i.e., a system with two qubits and one
    qutrit would have dims = [2,2,3]).

solver:
  - the solver is qics (https://qics.dev/), which offers support for
    quantum relative entropy minimization. It's implemented 
    using picos (https://pypi.org/project/PICOS/)

contact:
  - for questions or feedback, please contact Hailey Murray at hm649@cornell.edu
'''

import numpy as np
import picos
from scipy.special import comb
from itertools import combinations

def squall_ent(rho, dims):
    rho_dims = np.shape(rho)
    rho_row = rho_dims[0]

    # number of subsystems
    n = len(dims)

    # enumerates the subsystems
    sys_vec = np.arange(n)
    count = 0

    P = picos.Problem()

    var = picos.HermitianVariable('X',rho_row)
    P.add_constraint(var >> 0)

    count = 0
    for i in range(1,n):

        num = int(comb(n-1,i))
        sys_combos = np.array(list((combinations(sys_vec,i))))

        for k in range(num):
         
            sys_combos_list = [int(l) for l in sys_combos[k]]
    
            var_plus = picos.HermitianVariable(f'P_{k+count}',rho_row)
            var_minus = picos.HermitianVariable(f'N_{k+count}',rho_row)

            P.add_constraint(var_plus >> 0)
            P.add_constraint(var_minus >> 0)
            P.add_constraint(picos.partial_transpose(var,sys_combos_list,dims) == var_plus - var_minus)
            P.add_constraint(picos.trace(var_plus + var_minus) << 1)

        count += num

    P.set_objective("min",picos.quantrelentr(rho,var))
    print(P)

    P.solve(solver = 'qics', primals=None)
    ans = P.value/np.log(2)
    print(f'squall entanglement: {ans}')
    return ans
